Finite Landscape of 6d N=(1,0) Supergravity

We present a bottom-up argument showing that the number of massless fields in six-dimensional quantum gravitational theories with eight supercharges is uniformly bounded. Specifically, we show that the number of tensor multiplets is bounded by $T\leq 193$, and the rank of the gauge group is restricted to $r(V)\leq 480$. Given that F-theory compactifications on elliptic CY 3-folds are a subset, this provides a bound on the Hodge numbers of elliptic CY 3-folds: $h^{1,1}({\rm CY_3})\leq 491$, $h^{1,1}({\rm Base})\leq 194$ which are saturated by special elliptic CY 3-folds. This establishes that our bounds are sharp and also provides further evidence for the string lamppost principle. These results are derived by a comprehensive examination of the boundaries of the tensor moduli branch, showing that any consistent supergravity theory with $T\neq0$ must include a BPS string in its spectrum corresponding to a "little string theory" (LST) or a critical heterotic string. From this tensor branch analysis, we establish a containment relationship between SCFTs and LSTs embedded within a gravitational theory. Combined with the classification of 6d SCFTs and LSTs, this then leads to the above bounds. Together with previous works, this establishes the finiteness of the supergravity landscape for $d\geq 6$.

==> Optimization.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "1951f2fc-de0f-49ab-9666-956965b0ccfe",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Set parameter NonConvex to value 2\n",
      "Gurobi Optimizer version 11.0.3 build v11.0.3rc0 (mac64[x86] - Darwin 23.6.0 23G93)\n",
      "\n",
      "CPU model: Intel(R) Core(TM) i9-9980HK CPU @ 2.40GHz\n",
      "Thread count: 8 physical cores, 16 logical processors, using up to 16 threads\n",
      "\n",
      "Optimize a model with 29 rows, 45 columns and 72 nonzeros\n",
      "Model fingerprint: 0x46b19be9\n",
      "Model has 31 quadratic constraints\n",
      "Variable types: 5 continuous, 40 integer (0 binary)\n",
      "Coefficient statistics:\n",
      "  Matrix range     [1e+00, 2e+00]\n",
      "  QMatrix range    [2e+00, 4e+00]\n",
      "  QLMatrix range   [1e+00, 2e+01]\n",
      "  Objective range  [1e+00, 1e+00]\n",
      "  Bounds range     [2e+02, 2e+02]\n",
      "  RHS range        [4e+00, 1e+01]\n",
      "Presolve removed 19 rows and 0 columns\n",
      "Presolve time: 0.00s\n",
      "Presolved: 104 rows, 45 columns, 273 nonzeros\n",
      "Presolved model has 27 bilinear constraint(s)\n",
      "\n",
      "Solving non-convex MIQCP\n",
      "\n",
      "Variable types: 5 continuous, 40 integer (0 binary)\n",
      "\n",
      "Root relaxation: objective 2.927070e+03, 57 iterations, 0.00 seconds (0.00 work units)\n",
      "\n",
      "    Nodes    |    Current Node    |     Objective Bounds      |     Work\n",
      " Expl Unexpl |  Obj  Depth IntInf | Incumbent    BestBd   Gap | It/Node Time\n",
      "\n",
      "     0     0 2927.07050    0   56          - 2927.07050      -     -    0s\n",
      "     0     0 2926.00265    0   60          - 2926.00265      -     -    0s\n",
      "     0     0 2892.63622    0   64          - 2892.63622      -     -    0s\n",
      "     0     0 2892.63622    0   64          - 2892.63622      -     -    0s\n",
      "     0     0 2683.01796    0   60          - 2683.01796      -     -    0s\n",
      "     0     0 2683.01796    0   60          - 2683.01796      -     -    0s\n",
      "     0     0 2683.01796    0   58          - 2683.01796      -     -    0s\n",
      "H    0     0                      64.0000000 2683.01796  4092%     -    0s\n",
      "     0     0 1856.90560    0   52   64.00000 1856.90560  2801%     -    0s\n",
      "H    0     0                     117.0000000 1856.90560  1487%     -    0s\n",
      "H    0     0                     131.0000000 1856.90560  1317%     -    0s\n",
      "H    0     2                     132.0000000 1856.90560  1307%     -    0s\n",
      "H    0     2                     136.0000000 1856.90560  1265%     -    0s\n",
      "     0     2 1856.90560    0   52  136.00000 1856.90560  1265%     -    0s\n",
      "H   29    25                     138.0000000 1856.90560  1246%  14.4    0s\n",
      "H   32    25                     140.0000000 1856.90560  1226%  13.3    0s\n",
      "H   33    25                     144.0000000 1820.87500  1164%  12.9    0s\n",
      "H   35    25                     240.0000000 1820.87500   659%  12.9    0s\n",
      "H   76    45                     246.0000000 1538.08378   525%  12.1    0s\n",
      "H   85    45                     270.0000000 1538.08378   470%  11.4    0s\n",
      "*  346   104              13     320.0000000 1408.96639   340%   8.7    0s\n",
      "*  827   158              20     480.0000000 1176.82604   145%   7.8    0s\n",
      "\n",
      "Cutting planes:\n",
      "  RLT: 15\n",
      "\n",
      "Explored 2213 nodes (14454 simplex iterations) in 0.26 seconds (0.12 work units)\n",
      "Thread count was 16 (of 16 available processors)\n",
      "\n",
      "Solution count 10: 480 320 270 ... 132\n",
      "\n",
      "Optimal solution found (tolerance 1.00e-04)\n",
      "Best objective 4.800000000000e+02, best bound 4.800000000000e+02, gap 0.0000%\n",
      "\n",
      "Optimal value of R: 480.0\n",
      "C[1] = 56.0\n",
      "EXD[1] = -0.0\n",
      "C[2] = 40.0\n",
      "EXD[2] = 0.0\n",
      "C[3] = 72.0\n",
      "EXD[3] = -0.0\n",
      "C[4] = 48.0\n",
      "EXD[4] = 0.0\n",
      "C[5] = 24.0\n",
      "EXD[5] = 16.0\n",
      "D[1] = 32.0\n",
      "D[2] = 88.0\n",
      "D[3] = 64.0\n",
      "D[4] = 40.0\n"
     ]
    }
   ],
   "source": [
    "# Ensure you have gurobipy installed:\n",
    "# !pip install gurobipy\n",
    "# This is an example for an affine E8-type base consisting of Sp-SO gauge algebras\n",
    "\n",
    "import gurobipy as gp\n",
    "from gurobipy import GRB\n",
    "\n",
    "# Number of A-type, C-type and D-type nodes\n",
    "n_A = 0\n",
    "n_C = 5\n",
    "n_D = 4\n",
    "\n",
    "# Maximum value for SU(A_i), Sp(C_i) and SO(2D_i)\n",
    "A_max = 200\n",
    "C_max = 200\n",
    "D_max = 200\n",
    "\n",
    "# Create a new Gurobi model\n",
    "model = gp.Model(\"maximize_R\")\n",
    "\n",
    "# Enable non-convex quadratic constraints\n",
    "model.Params.NonConvex = 2\n",
    "\n",
    "# Add variables A for A-type, C for C-type nodes and D for D-type nodes\n",
    "A = model.addVars(n_A, vtype=GRB.INTEGER, name=\"A\", lb=0, ub=A_max)\n",
    "C = model.addVars(n_C, vtype=GRB.INTEGER, name=\"C\", lb=0, ub=C_max)\n",
    "D = model.addVars(n_D, vtype=GRB.INTEGER, name=\"D\", lb=0, ub=D_max)\n",
    "\n",
    "# Define the connections (edges_CD) based on a linear quiver-type tree\n",
    "# Each edge connects an A-type node to another A-type node\n",
    "# Each edge connects an A-type node (first) to a C-type node (second)\n",
    "# Each edge connects an D-type node (first) to a C-type node (second)\n",
    "# In this example, we define an affine E8-type base consisting of four '-4' and five '-1' tensor multiplets\n",
    "edges_AA = []\n",
    "edges_AC = []\n",
    "edges_CD = [(0, 0), (1, 0), (1, 1), (1, 2), (2, 2), (2, 3), (3, 3), (3, 4)]\n",
    "\n",
    "# Define the functions H, V, F, EX, EXF, EXV\n",
    "\n",
    "# H_AA(i, j) = A_i * A_j for each edge\n",
    "H_AA = {}\n",
    "for i, j in edges_AA:\n",
    "    H_AA[(i, j)] = model.addVar(vtype=GRB.INTEGER, name=f\"H_AA_{i}_{j}\")\n",
    "    model.addConstr(H_AA[(i, j)] == A[i] * A[j], name=f\"H_AA_Def_{i}_{j}\")\n",
    "    \n",
    "# H_AC(i, j) = 2A_i * C_j for each edge\n",
    "H_AC = {}\n",
    "for i, j in edges_AC:\n",
    "    H_AC[(i, j)] = model.addVar(vtype=GRB.INTEGER, name=f\"H_AC_{i}_{j}\")\n",
    "    model.addConstr(H_AC[(i, j)] == 2 * A[i] * C[j], name=f\"H_AC_Def_{i}_{j}\")\n",
    "    \n",
    "# H_CD(i, j) = 2D_i * C_j for each edge\n",
    "H_CD = {}\n",
    "for i, j in edges_CD:\n",
    "    H_CD[(i, j)] = model.addVar(vtype=GRB.INTEGER, name=f\"H_CD_{i}_{j}\")\n",
    "    model.addConstr(H_CD[(i, j)] == 2 * D[i] * C[j], name=f\"H_CD_Def_{i}_{j}\")\n",
    "\n",
    "\n",
    "# V(A_i) = A_i^2 - 1\n",
    "V_A = {}\n",
    "for i in range(n_A):\n",
    "    V_A[i] = model.addVar(vtype=GRB.INTEGER, name=f\"V_A_{i}\")\n",
    "    model.addConstr(A[i] >= 1, name=f\"A_{i}_nonnegative\")\n",
    "    model.addConstr(V_A[i] == A[i] * A[i] - 1, name=f\"V_A_def_{j}\")\n",
    "\n",
    "# V(C_j) = C_j(2C_j + 1)\n",
    "V_C = {}\n",
    "for j in range(n_C):\n",
    "    V_C[j] = model.addVar(vtype=GRB.INTEGER, name=f\"V_C_{j}\")\n",
    "    model.addConstr(C[j] >= 0, name=f\"C_{j}_nonnegative\")\n",
    "    model.addConstr(V_C[j] == C[j] * (2 * C[j] + 1), name=f\"V_C_def_{j}\")\n",
    "\n",
    "# V(D_i) = D_i(2D_i - 1)\n",
    "V_D = {}\n",
    "for i in range(n_D):\n",
    "    V_D[i] = model.addVar(vtype=GRB.INTEGER, name=f\"V_D_{i}\")\n",
    "    model.addConstr(D[i] >= 4, name=f\"D_{i}_nonnegative\")\n",
    "    model.addConstr(V_D[i] == D[i] * (2 * D[i] - 1), name=f\"V_F_Def_{i}\")\n",
    "\n",
    "# F_A(j) = number of flavor hypermultiplets charged under A_j\n",
    "# EXA(A_j) = rank of external gauge algebra\n",
    "# The sum is over A_i and C_i connected to A_j\n",
    "F_A = {}\n",
    "EXA = {}\n",
    "for j in range(n_A):\n",
    "    connected_Ai = [i for (i, j_edge) in edges_AA if j_edge == j] + [i for (j_edge, i) in edges_AA if j_edge == j]\n",
    "    sum_A = gp.quicksum( A[i] for i in connected_Ai)\n",
    "    connected_Ci = [i for (j_edge, i) in edges_AC if j_edge == j]\n",
    "    sum_C = gp.quicksum( C[i] for i in connected_Ci)\n",
    "    F_A[j] = model.addVar(vtype=GRB.INTEGER, name=f\"F_A_{j}\")\n",
    "    EXA[j] = model.addVar(vtype=GRB.CONTINUOUS, name=f\"EXA_{j}\")\n",
    "    model.addConstr(F_A[j] == (2 * A[j] - sum_A - 2 * sum_C) * A[j], name=f\"F_A_def_{j}\")\n",
    "    model.addConstr(F_A[j] >= EXA[j] * A[j], name=f\"F_A_{j}_nonnegative\")\n",
    "    \n",
    "# EXV_A = dim of external gauge algebra\n",
    "# EXF_A = flavor hypermultiplets for external gauge algebra\n",
    "EXV_A = {}\n",
    "EXF_A = {}\n",
    "for j in range(n_A):\n",
    "    EXV_A[j] = model.addVar(vtype=GRB.INTEGER, name=f\"EXV_A_{j}\")\n",
    "    EXF_A[j] = model.addVar(vtype=GRB.INTEGER, name=f\"EXF_A_{j}\")\n",
    "    # EXV_D_j = [2*EXD_j * (2*EXD_j - 1)] / 2\n",
    "    model.addConstr(EXV_A[j] == EXA[j] * EXA[j], name=f\"EXV_A_def_{j}\")\n",
    "    model.addConstr(EXF_A[j] == 2 * EXA[j] * EXA[j] - EXA[j] * A[j], name=f\"EXF_A_def_{j}\")\n",
    "    model.addConstr(EXF_A[j] >= 0, name=f\"EXF_A_{j}_nonnegative\")\n",
    "\n",
    "# EXD(C_j) = (2C_j + 8) - sum_i (A_i) - sum_i (D_i)\n",
    "# The sum is over D_i connected to C_j\n",
    "EXD = {}\n",
    "for j in range(n_C):\n",
    "    connected_Ai = [i for (i, j_edge) in edges_AC if j_edge == j]\n",
    "    sum_A = gp.quicksum( A[i] for i in connected_Ai)\n",
    "    connected_Di = [i for (i, j_edge) in edges_CD if j_edge == j]\n",
    "    sum_D = gp.quicksum( D[i] for i in connected_Di)\n",
    "    EXD[j] = model.addVar(vtype=GRB.INTEGER, name=f\"EXD_{j}\")\n",
    "    model.addConstr(EXD[j] == (2 * C[j] + 8) - sum_A - sum_D, name=f\"EXD_def_{j}\")\n",
    "    model.addConstr(EXD[j] >= 0, name=f\"EXD_{j}_nonnegative\")\n",
    "\n",
    "# F(C_j) = EXD(C_j) * C_j\n",
    "F_C = {}\n",
    "for j in range(n_C):\n",
    "    F_C[j] = model.addVar(vtype=GRB.INTEGER, name=f\"F_C_{j}\")\n",
    "    model.addConstr(F_C[j] == 2 * EXD[j] * C[j], name=f\"F_C_def_{j}\")\n",
    "    # D(C_j) >= 0\n",
    "    model.addConstr(F_C[j] >= 0, name=f\"F_C_{j}_nonnegative\")\n",
    "\n",
    "# EXV_D(C_j) = [EXD(C_j)/2] * [EXD(C_j)/2 - 1] / 2\n",
    "EXV_D = {}\n",
    "for j in range(n_C):\n",
    "    EXV_D[j] = model.addVar(vtype=GRB.CONTINUOUS, name=f\"EXV_D_{j}\")\n",
    "    # EXV_D_j = [2*EXD_j * (2*EXD_j - 1)] / 2\n",
    "    model.addConstr(2*EXV_D[j] == 2*EXD[j] * (2*EXD[j] - 1), name=f\"EXV_D_def_{j}\")\n",
    "\n",
    "# F(D_i) = (2D_i - 8) * 2D_i - sum over j of H(D_i, C_j)\n",
    "F_D = {}\n",
    "for i in range(n_D):\n",
    "    H_CD_sum = gp.quicksum(H_CD[(i, j)] for (i_edge, j) in edges_CD if i_edge == i)\n",
    "    F_D[i] = model.addVar(vtype=GRB.INTEGER, name=f\"F_D_{i}\")\n",
    "    model.addConstr(F_D[i] == (2 * D[i] - 8) * 2 * D[i] - H_CD_sum, name=f\"F_D_def_{i}\")\n",
    "    model.addConstr(F_D[i] >= 0, name=f\"F_D_{i}_nonnegative\")\n",
    "\n",
    "# Tot constraint\n",
    "Tot = gp.LinExpr()\n",
    "Tot += gp.quicksum(H_AA[(i, j)] for (i, j) in edges_AA)\n",
    "Tot += gp.quicksum(H_AC[(i, j)] for (i, j) in edges_AC)\n",
    "Tot += gp.quicksum(H_CD[(i, j)] for (i, j) in edges_CD)\n",
    "Tot += gp.quicksum(F_A[i] for i in range(n_A))\n",
    "Tot += gp.quicksum(EXF_A[i] for i in range(n_A))\n",
    "Tot += gp.quicksum(F_C[j] for j in range(n_C))\n",
    "Tot += gp.quicksum(F_D[i] for i in range(n_D))\n",
    "Tot -= gp.quicksum(V_A[i] for i in range(n_A))\n",
    "Tot -= gp.quicksum(V_C[j] for j in range(n_C))\n",
    "Tot -= gp.quicksum(V_D[i] for i in range(n_D))\n",
    "Tot += 29 * (n_A + n_C + n_D)\n",
    "Tot -= gp.quicksum(EXV_A[i] for i in range(n_A))  # Subtract Sum_i EXV_A(A_j)\n",
    "Tot -= gp.quicksum(EXV_D[j] for j in range(n_C))  # Subtract Sum_j EXV_D(C_j)\n",
    "\n",
    "# Add the Tot constraint\n",
    "model.addConstr(Tot <= 273, name=\"Tot_constraint\")\n",
    "\n",
    "# Objective function: Maximize rank of gauge algebras : R = sum_i C_i + sum_j D_j + sum_k (A_k -1) + external\n",
    "R = gp.quicksum(A[i] - 1 for i in range(n_A)) + gp.quicksum(C[j] for j in range(n_C)) + gp.quicksum(D[i] for i in range(n_D)) + gp.quicksum(EXA[i] for i in range(n_A)) + gp.quicksum(EXD[j] for j in range(n_C))\n",
    "model.setObjective(R, GRB.MAXIMIZE)\n",
    "\n",
    "# Optimize the model\n",
    "model.optimize()\n",
    "\n",
    "# Output the results\n",
    "if model.status == GRB.OPTIMAL:\n",
    "    # Print optimal rank of gauge algebras R\n",
    "    print(\"\\nOptimal value of R:\", model.objVal)\n",
    "    \n",
    "    A_values = model.getAttr('X', A)\n",
    "    C_values = model.getAttr('X', C)\n",
    "    D_values = model.getAttr('X', D)\n",
    "    EXA_values = model.getAttr('X', EXA)\n",
    "    EXD_values = model.getAttr('X', EXD)\n",
    "\n",
    "    # Print A_i for SU(A_i) gauge nodes\n",
    "    for i in range(n_A):\n",
    "        print(f\"A[{i+1}] = {A_values[i]}\")\n",
    "        # Print the number of flavor hypermultiplets for SU(A_i) gauge nodes\n",
    "        print(f\"EXA[{i+1}] = {EXA_values[i]}\")\n",
    "        \n",
    "    # Print C_i for Sp(C_i) gauge nodes\n",
    "    for j in range(n_C):\n",
    "        print(f\"C[{j+1}] = {C_values[j]}\")\n",
    "        # Print the number of flavor hypermultiplets for Sp(C_i) gauge nodes\n",
    "        print(f\"EXD[{j+1}] = {EXD_values[j]}\")\n",
    "    \n",
    "    # Print D_i for SO(2D_i) gauge nodes\n",
    "    for i in range(n_D):\n",
    "        print(f\"D[{i+1}] = {D_values[i]}\")\n",
    "else:\n",
    "    print(\"No optimal solution found.\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "49702baa-4c3b-4661-a0d4-d5c128157287",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

